Whose Boat Does it Float? Improving Personalization in Preference Tuning via Inferred User Personas

LLMs are aligned to follow input instructions by learning which of two responses users prefer for a prompt. However, such preference data do not convey why users prefer responses that are chosen or rejected, so LLMs trained on these datasets cannot tailor responses to varied user needs. To surface these parameters of personalization, we apply abductive reasoning to preference data, inferring needs and interests of users, i.e., personas, that may prefer either response. We test this idea in two steps: Persona Inference (PI), abductively inferring personas of users who prefer chosen or rejected outputs, and Persona Tailoring (PT), training models to tailor outputs to personas from PI. We show: 1) LLMs infer personas accurately explaining why different users may prefer both chosen or rejected outputs; 2) Training on preference data augmented with PI personas via PT boosts personalization and generalizes to supporting user-written personas; and 3) Rejected response personas form harder personalization evaluations, showing PT better aids users with uncommon preferences versus typical alignment methods. We argue for an abductive view of preferences for personalization, asking not only which response is better but when, why, and for whom.

==> 2025_acl_persona/figures.py <==
from scipy.stats import t
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.patches import Patch
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches

COLOR_MAP = {'Chosen Response': '#4565ae', 'Rejected Response': '#cd2428'}
HATCH_MAP = {'Chosen Response': '///', 'Rejected Response': ''}

# =============================== FIGURE 3 ===============================

df = pd.read_csv('2025_acl_persona/figure_data/accuracy_df.csv')

# Assuming acc_df is already created with grouped accuracy values
acc_df = df.groupby(['Model', 'Response Type', 'dataset'])['correct'].agg(['mean', 'sem']).reset_index()
acc_df.rename(columns={'mean': 'accuracy', 'sem': 'error'}, inplace=True)

# Specified model order
model_order = ['L-8B', 'L-70B', 'L-405B', 'Haiku', 'Sonnet', 'Opus', 'GPT-3.5', 'GPT-4', 'GPT-4o']
dataset_order = ['BeaverTails', 'Stanford Human Preferences', 'Anthropic HHH', 'Mnemonic']

# Reordering the 'Model' category in acc_df
acc_df['Model'] = pd.Categorical(acc_df['Model'], categories=model_order, ordered=True)
acc_df['dataset'] = pd.Categorical(acc_df['dataset'], categories=dataset_order, ordered=True)

# Getting the unique datasets
unique_datasets = acc_df['dataset'].unique()

# Setting up the subplots with enough space between them
fig, axes = plt.subplots(nrows=2, ncols=2, figsize=(14, 3.5))
axes = axes.flat

# Loop through each dataset to create a subplot
for i, dataset in enumerate(dataset_order):
    subset = acc_df[acc_df['dataset'] == dataset]
    
    # Pivoting the data to create a grouped bar chart with error bars
    pivot_data = subset.pivot(index='Model', columns='Response Type', values='accuracy')
    pivot_error = subset.pivot(index='Model', columns='Response Type', values='error')
    
    # Bar positions and width
    bar_width = 0.35
    x = np.arange(len(pivot_data.index))

    # Plotting the grouped bar chart with error bars
    for j, response_type in enumerate(pivot_data.columns):
        axes[i].bar(
            x + j * bar_width,
            pivot_data[response_type],
            yerr=pivot_error[response_type],
            width=bar_width,
            label=response_type,
            color=COLOR_MAP[response_type],
            hatch=HATCH_MAP[response_type],
            capsize=4
        )
    
    # Set title and labels
    axes[i].set_title(dataset.replace('_val', '').replace('_subset', ''))
    if i % 2 == 0:
        axes[i].set_ylabel('Accuracy')
    else:
        axes[i].set_ylabel('')
    axes[i].set_xlabel('')
    
    # Rotate x-axis labels and set x-ticks
    axes[i].set_xticks(x + bar_width / 2)
    axes[i].set_xticklabels(pivot_data.index)
    axes[i].tick_params(axis='x', rotation=0)
    
    # Remove individual legends
    axes[i].set_ylim(bottom=0.0, top=1.0) 
    axes[i].axhline(y=0.5, color='orange', linestyle='--', label='Random Baseline') 

# Unified legend at the bottom
fig.legend(['Random Baseline', 'Chosen Response', 'Rejected Response'], loc='lower center', ncol=3)

# Adjust layout and save
plt.tight_layout()
plt.subplots_adjust(bottom=0.17)
plt.savefig('inference_data/accuracy_with_error_bars.pdf')

# =============================== FIGURE 4 ===============================

df1 = pd.read_csv('2025_acl_persona/figure_data/persona_prefs.csv')

# for dataset in set(df1['dataset']):
#     curr_df = df1[df1['dataset'] == dataset]
#     x = curr_df['preference'].value_counts() / len(curr_df)
#     print(dataset)
#     print(x)
#     print()
#exit(0)

model_order = ['L-8B', 'L-70B', 'L-405B', 'Haiku', 'Sonnet', 'Opus', 'GPT-3.5', 'GPT-4', 'GPT-4o']
dataset_order = ['BeaverTails', 'Stanford Human Preferences', 'Anthropic HHH', 'Mnemonic']

df1['model'] = pd.Categorical(df1['model'], categories=model_order, ordered=True)
df1['dataset'] = pd.Categorical(df1['dataset'], categories=dataset_order, ordered=True)

# Grouping and calculating proportions for df1
grouped_df1 = df1.groupby(['dataset', 'model', 'preference']).size().reset_index(name='count')



grouped_df1['proportion'] = grouped_df1.groupby(['dataset', 'model'])['count'].transform(lambda x: x / x.sum())

# Assuming grouped_df1 is already created as in your code

# Get unique datasets and models
datasets = grouped_df1['dataset'].unique()
models = model_order

# Define custom colors for each preference category
custom_palette = {"Tie": "blue", "Chosen": "green", "Rejected": "red"}
custom_palette = {'Chosen Persona': '#4565ae', 'Rejected Persona': '#cd2428', 'Tie': '#c5c6c7'}
hatch_map = {'Chosen Persona': '///', 'Rejected Persona': '\\\\\\', 'Tie': ''}

# Create a 2x2 figure layout
fig, axes = plt.subplots(nrows=1, ncols=4, figsize=(14, 2.5))
axs = axes.flatten()  # Flatten axes array for easy indexing

# Loop through each dataset and create a subplot in the 2x2 layout
for i, dataset in enumerate(datasets):
    if i < 4:  # Limit to the first four datasets if there are more
        ax = axs[i]
        subset = grouped_df1[grouped_df1['dataset'] == dataset]
        
        # Initialize bottom of the bar to stack values
        bottom = np.zeros(len(models))
        
        # Plot each preference category as a stacked segment
        for preference in ['Chosen Persona', 'Tie', 'Rejected Persona']:
            # Filter data for the current preference
            preference_data = subset[subset['preference'] == preference]
            
            # Ensure data is aligned with models for stacking
            proportions = [preference_data[preference_data['model'] == model]['proportion'].values[0]
                           if model in preference_data['model'].values else 0
                           for model in models]
            
            # Create the bar segment for the current preference
            ax.bar(models, proportions, bottom=bottom, color=custom_palette[preference], label=preference, hatch=hatch_map[preference])
            bottom += np.array(proportions)  # Update bottom for next stack

        # Title and axis settings
        ax.set_title(dataset)
        ax.set_ylabel('')
        ax.set_xlabel('')
        ax.tick_params(axis='x', rotation=45)

# Remove individual legends
for ax in axs:
    ax.legend().remove()

# Create proxy artists for the single legend
legend_patches = [mpatches.Patch(color=color, label=label) for label, color in custom_palette.items()]

handles, labels = axs[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='lower center', ncol=3)

# Adjust layout to fit the legend at the bottom
plt.tight_layout()
fig.subplots_adjust(bottom=0.37)
plt.savefig('inference_data/persona_prefs.pdf', format='pdf')

# =============================== FIGURE 5 ===============================

metric_ds = {'plausibility': {0: 1.0,
  1: 1.0,
  2: 1.0,
  3: 1.0,
  4: 1.0,
  5: 1.0,
  6: 1.0,
  7: 1.0,
  8: 1.0,
  9: 1.0,
  10: 1.0,
  11: 1.0,
  12: 1.0,
  13: 1.0,
  14: 1.0,
  15: 1.0,
  16: 1.0,
  17: 1.0,
  18: 1.0,
  19: 1.0,
  20: 1.0,
  21: 1.0,
  22: 1.0,
  23: 1.0,
  24: 1.0,
  25: 1.0,
  26: 1.0,
  27: 1.0,
  28: 1.0,
  29: 1.0,
  30: 1.0,
  31: 1.0,
  32: 1.0,
  33: 1.0,
  34: 1.0,
  35: 1.0,
  36: 1.0,
  37: 1.0,
  38: 1.0,
  39: 1.0,
  40: 1.0,
  41: 1.0,
  42: 1.0,
  43: 1.0,
  44: 1.0,
  45: 1.0,
  46: 1.0,
  47: 1.0,
  48: 1.0,
  49: 1.0,
  50: 1.0,
  51: 1.0,
  52: 1.0,
  53: 1.0,
  54: 1.0,
  55: 1.0,
  56: 1.0,
  57: 1.0,
  58: 1.0,
  59: 1.0,
  60: 1.0,
  61: 1.0,
  62: 1.0,
  63: 1.0,
  64: 1.0,
  65: 1.0,
  66: 1.0,
  67: 1.0,
  68: 1.0,
  69: 1.0,
  70: 1.0,
  71: 1.0,
  72: 1.0,
  73: 1.0,
  74: 1.0,
  75: 1.0,
  76: 1.0,
  77: 1.0,
  78: 1.0,
  79: 1.0,
  80: 1.0,
  81: 1.0,
  82: 1.0,
  83: 1.0,
  84: 1.0,
  85: 1.0,
  86: 1.0,
  87: 1.0,
  88: 1.0,
  89: 1.0,
  90: 1.0,
  91: 1.0,
  92: 1.0,
  93: 1.0,
  94: 1.0,
  95: 1.0,
  96: 0.0,
  97: 1.0,
  98: 1.0,
  99: 1.0,
  100: 1.0,
  101: 1.0,
  102: 1.0,
  103: 1.0,
  104: 1.0,
  105: 1.0,
  106: 1.0,
  107: 1.0,
  108: 1.0,
  109: 1.0,
  110: 1.0,
  111: 1.0,
  112: 1.0,
  113: 1.0,
  114: 1.0,
  115: 1.0,
  116: 1.0,
  117: 1.0,
  118: 1.0,
  119: 1.0,
  120: 1.0,
  121: 1.0,
  122: 1.0,
  123: 1.0,
  124: 1.0,
  125: 1.0,
  126: 1.0,
  127: 1.0,
  128: 1.0,
  129: 1.0,
  130: 1.0,
  131: 1.0,
  132: 1.0,
  133: 1.0,
  134: 1.0,
  135: 1.0,
  136: 1.0,
  137: 1.0,
  138: 1.0,
  139: 1.0,
  140: 1.0,
  141: 1.0,
  142: 1.0,
  143: 1.0,
  144: 1.0,
  145: 1.0,
  146: 1.0,
  147: 1.0,
  148: 1.0,
  149: 1.0,
  150: 1.0,
  151: 1.0,
  152: 1.0,
  153: 1.0,
  154: 1.0,
  155: 1.0,
  156: 1.0,
  157: 1.0,
  158: 1.0,
  159: 1.0,
  160: 1.0,
  161: 1.0,
  162: 0.0,
  163: 1.0,
  164: 0.0,
  165: 1.0,
  166: 1.0,
  167: 1.0,
  168: 1.0,
  169: 1.0,
  170: 1.0,
  171: 1.0,
  172: 1.0,
  173: 1.0,
  174: 1.0,
  175: 1.0,
  176: 1.0,
  177: 1.0,
  178: 1.0,
  179: 1.0,
  180: 0.0,
  181: 1.0,
  182: 1.0,
  183: 1.0,
  184: 1.0,
  185: 1.0,
  186: 1.0,
  187: 1.0,
  188: 1.0,
  189: 1.0,
  190: 1.0,
  191: 1.0,
  192: 1.0,
  193: 1.0,
  194: 1.0,
  195: 1.0,
  196: 1.0,
  197: 1.0,
  198: 1.0,
  199: 1.0,
  200: 0.0,
  201: 1.0,
  202: 1.0,
  203: 1.0,
  204: 1.0,
  205: 1.0,
  206: 1.0,
  207: 1.0,
  208: 1.0,
  209: 1.0,
  210: 1.0,
  211: 1.0,
  212: 1.0,
  213: 1.0,
  214: 1.0,
  215: 1.0,
  216: 1.0,
  217: 1.0,
  218: 1.0,
  219: 1.0,
  220: 1.0,
  221: 1.0,
  222: 1.0,
  223: 1.0,
  224: 0.0,
  225: 1.0,
  226: 1.0,
  227: 1.0,
  228: 1.0,
  229: 1.0,
  230: 1.0,
  231: 1.0,
  232: 1.0,
  233: 1.0,
  234: 1.0,
  235: 1.0,
  236: 1.0,
  237: 1.0,
  238: 1.0,
  239: 1.0},
 'popularity': {0: 5.0,
  1: 4.0,
  2: 4.0,
  3: 5.0,
  4: 4.0,
  5: 5.0,
  6: 4.0,
  7: 3.0,
  8: 4.0,
  9: 3.0,
  10: 2.0,
  11: 4.0,
  12: 4.0,
  13: 3.0,
  14: 5.0,
  15: 4.0,
  16: 4.0,
  17: 4.0,
  18: 4.0,
  19: 3.0,
  20: 4.0,
  21: 5.0,
  22: 3.0,
  23: 4.0,
  24: 2.0,
  25: 2.0,
  26: 3.0,
  27: 4.0,
  28: 3.0,
  29: 4.0,
  30: 5.0,
  31: 4.0,
  32: 5.0,
  33: 4.0,
  34: 3.0,
  35: 4.0,
  36: 2.0,
  37: 3.0,
  38: 5.0,
  39: 2.0,
  40: 3.0,
  41: 5.0,
  42: 1.0,
  43: 2.0,
  44: 2.0,
  45: 4.0,
  46: 3.0,
  47: 4.0,
  48: 4.0,
  49: 4.0,
  50: 5.0,
  51: 4.0,
  52: 3.0,
  53: 5.0,
  54: 3.0,
  55: 3.0,
  56: 4.0,
  57: 4.0,
  58: 3.0,
  59: 4.0,
  60: 5.0,
  61: 3.0,
  62: 5.0,
  63: 3.0,
  64: 3.0,
  65: 3.0,
  66: 4.0,
  67: 3.0,
  68: 4.0,
  69: 2.0,
  70: 2.0,
  71: 4.0,
  72: 4.0,
  73: 3.0,
  74: 4.0,
  75: 2.0,
  76: 3.0,
  77: 5.0,
  78: 4.0,
  79: 3.0,
  80: 4.0,
  81: 4.0,
  82: 4.0,
  83: 4.0,
  84: 4.0,
  85: 4.0,
  86: 5.0,
  87: 4.0,
  88: 1.0,
  89: 4.0,
  90: 4.0,
  91: 4.0,
  92: 5.0,
  93: 3.0,
  94: 3.0,
  95: 4.0,
  96: 2.0,
  97: 2.0,
  98: 3.0,
  99: 3.0,
  100: 4.0,
  101: 5.0,
  102: 3.0,
  103: 3.0,
  104: 4.0,
  105: 4.0,
  106: 4.0,
  107: 5.0,
  108: 5.0,
  109: 4.0,
  110: 4.0,
  111: 3.0,
  112: 3.0,
  113: 4.0,
  114: 4.0,
  115: 3.0,
  116: 5.0,
  117: 4.0,
  118: 4.0,
  119: 5.0,
  120: 3.0,
  121: 3.0,
  122: 4.0,
  123: 5.0,
  124: 4.0,
  125: 4.0,
  126: 5.0,
  127: 4.0,
  128: 4.0,
  129: 2.0,
  130: 4.0,
  131: 4.0,
  132: 4.0,
  133: 3.0,
  134: 5.0,
  135: 4.0,
  136: 4.0,
  137: 4.0,
  138: 2.0,
  139: 3.0,
  140: 4.0,
  141: 5.0,
  142: 3.0,
  143: 4.0,
  144: 3.0,
  145: 4.0,
  146: 4.0,
  147: 4.0,
  148: 3.0,
  149: 4.0,
  150: 4.0,
  151: 3.0,
  152: 4.0,
  153: 2.0,
  154: 3.0,
  155: 4.0,
  156: 5.0,
  157: 4.0,
  158: 3.0,
  159: 4.0,
  160: 3.0,
  161: 4.0,
  162: 1.0,
  163: 1.0,
  164: 2.0,
  165: 4.0,
  166: 3.0,
  167: 3.0,
  168: 5.0,
  169: 3.0,
  170: 4.0,
  171: 4.0,
  172: 3.0,
  173: 4.0,
  174: 4.0,
  175: 4.0,
  176: 4.0,
  177: 4.0,
  178: 4.0,
  179: 5.0,
  180: 4.0,
  181: 2.0,
  182: 4.0,
  183: 5.0,
  184: 3.0,
  185: 3.0,
  186: 5.0,
  187: 3.0,
  188: 4.0,
  189: 3.0,
  190: 3.0,
  191: 4.0,
  192: 5.0,
  193: 3.0,
  194: 4.0,
  195: 4.0,
  196: 3.0,
  197: 4.0,
  198: 5.0,
  199: 3.0,
  200: 3.0,
  201: 5.0,
  202: 3.0,
  203: 4.0,
  204: 5.0,
  205: 3.0,
  206: 5.0,
  207: 4.0,
  208: 3.0,
  209: 4.0,
  210: 4.0,
  211: 3.0,
  212: 4.0,
  213: 3.0,
  214: 3.0,
  215: 4.0,
  216: 5.0,
  217: 3.0,
  218: 4.0,
  219: 4.0,
  220: 4.0,
  221: 5.0,
  222: 4.0,
  223: 3.0,
  224: 3.0,
  225: 5.0,
  226: 3.0,
  227: 4.0,
  228: 4.0,
  229: 3.0,
  230: 4.0,
  231: 4.0,
  232: 3.0,
  233: 4.0,
  234: 3.0,
  235: 2.0,
  236: 4.0,
  237: 4.0,
  238: 2.0,
  239: 4.0},
 'offensive?': {0: 0.0,
  1: 0.0,
  2: 0.0,
  3: 0.0,
  4: 0.0,
  5: 0.0,
  6: 0.0,
  7: 0.0,
  8: 0.0,
  9: 0.0,
  10: 0.0,
  11: 0.0,
  12: 0.0,
  13: 0.0,
  14: 0.0,
  15: 0.0,
  16: 0.0,
  17: 0.0,
  18: 0.0,
  19: 0.0,
  20: 0.0,
  21: 0.0,
  22: 0.0,
  23: 0.0,
  24: 0.0,
  25: 0.0,
  26: 0.0,
  27: 0.0,
  28: 0.0,
  29: 0.0,
  30: 0.0,
  31: 0.0,
  32: 0.0,
  33: 0.0,
  34: 0.0,
  35: 0.0,
  36: 0.0,
  37: 0.0,
  38: 0.0,
  39: 0.0,
  40: 0.0,
  41: 0.0,
  42: 1.0,
  43: 0.0,
  44: 0.0,
  45: 0.0,
  46: 0.0,
  47: 0.0,
  48: 0.0,
  49: 0.0,
  50: 0.0,
  51: 0.0,
  52: 0.0,
  53: 0.0,
  54: 0.0,
  55: 0.0,
  56: 0.0,
  57: 0.0,
  58: 0.0,
  59: 0.0,
  60: 0.0,
  61: 0.0,
  62: 0.0,
  63: 0.0,
  64: 0.0,
  65: 0.0,
  66: 0.0,
  67: 0.0,
  68: 0.0,
  69: 0.0,
  70: 1.0,
  71: 0.0,
  72: 0.0,
  73: 0.0,
  74: 0.0,
  75: 0.0,
  76: 0.0,
  77: 0.0,
  78: 0.0,
  79: 0.0,
  80: 0.0,
  81: 0.0,
  82: 0.0,
  83: 0.0,
  84: 0.0,
  85: 0.0,
  86: 0.0,
  87: 0.0,
  88: 0.0,
  89: 0.0,
  90: 0.0,
  91: 0.0,
  92: 0.0,
  93: 0.0,
  94: 0.0,
  95: 0.0,
  96: 1.0,
  97: 1.0,
  98: 0.0,
  99: 0.0,
  100: 0.0,
  101: 0.0,
  102: 0.0,
  103: 0.0,
  104: 0.0,
  105: 0.0,
  106: 0.0,
  107: 0.0,
  108: 0.0,
  109: 0.0,
  110: 0.0,
  111: 0.0,
  112: 0.0,
  113: 0.0,
  114: 0.0,
  115: 0.0,
  116: 0.0,
  117: 0.0,
  118: 0.0,
  119: 0.0,
  120: 0.0,
  121: 0.0,
  122: 0.0,
  123: 0.0,
  124: 0.0,
  125: 0.0,
  126: 0.0,
  127: 0.0,
  128: 0.0,
  129: 0.0,
  130: 0.0,
  131: 0.0,
  132: 0.0,
  133: 0.0,
  134: 0.0,
  135: 0.0,
  136: 0.0,
  137: 0.0,
  138: 0.0,
  139: 0.0,
  140: 0.0,
  141: 0.0,
  142: 0.0,
  143: 0.0,
  144: 0.0,
  145: 0.0,
  146: 0.0,
  147: 0.0,
  148: 0.0,
  149: 0.0,
  150: 0.0,
  151: 0.0,
  152: 0.0,
  153: 0.0,
  154: 0.0,
  155: 0.0,
  156: 0.0,
  157: 0.0,
  158: 0.0,
  159: 0.0,
  160: 0.0,
  161: 0.0,
  162: 0.0,
  163: 0.0,
  164: 0.0,
  165: 0.0,
  166: 0.0,
  167: 0.0,
  168: 0.0,
  169: 0.0,
  170: 0.0,
  171: 0.0,
  172: 0.0,
  173: 0.0,
  174: 0.0,
  175: 0.0,
  176: 0.0,
  177: 0.0,
  178: 0.0,
  179: 0.0,
  180: 0.0,
  181: 1.0,
  182: 0.0,
  183: 0.0,
  184: 0.0,
  185: 0.0,
  186: 0.0,
  187: 0.0,
  188: 0.0,
  189: 0.0,
  190: 0.0,
  191: 0.0,
  192: 0.0,
  193: 0.0,
  194: 0.0,
  195: 0.0,
  196: 0.0,
  197: 0.0,
  198: 0.0,
  199: 0.0,
  200: 0.0,
  201: 0.0,
  202: 0.0,
  203: 0.0,
  204: 0.0,
  205: 0.0,
  206: 0.0,
  207: 0.0,
  208: 0.0,
  209: 0.0,
  210: 0.0,
  211: 0.0,
  212: 0.0,
  213: 0.0,
  214: 0.0,
  215: 0.0,
  216: 0.0,
  217: 0.0,
  218: 0.0,
  219: 0.0,
  220: 0.0,
  221: 0.0,
  222: 0.0,
  223: 0.0,
  224: 0.0,
  225: 0.0,
  226: 0.0,
  227: 0.0,
  228: 0.0,
  229: 0.0,
  230: 0.0,
  231: 0.0,
  232: 0.0,
  233: 0.0,
  234: 0.0,
  235: 0.0,
  236: 0.0,
  237: 0.0,
  238: 0.0,
  239: 0.0},
 'cheated?': {0: 0.0,
  1: 0.0,
  2: 0.0,
  3: 0.0,
  4: 0.0,
  5: 0.0,
  6: 0.0,
  7: 0.0,
  8: 0.0,
  9: 0.0,
  10: 0.0,
  11: 0.0,
  12: 0.0,
  13: 0.0,
  14: 0.0,
  15: 0.0,
  16: 0.0,
  17: 0.0,
  18: 0.0,
  19: 0.0,
  20: 0.0,
  21: 0.0,
  22: 0.0,
  23: 0.0,
  24: 1.0,
  25: 1.0,
  26: 1.0,
  27: 0.0,
  28: 1.0,
  29: 1.0,
  30: 0.0,
  31: 0.0,
  32: 0.0,
  33: 0.0,
  34: 0.0,
  35: 1.0,
  36: 0.0,
  37: 0.0,
  38: 0.0,
  39: 0.0,
  40: 0.0,
  41: 0.0,
  42: 1.0,
  43: 1.0,
  44: 1.0,
  45: 0.0,
  46: 1.0,
  47: 1.0,
  48: 0.0,
  49: 0.0,
  50: 0.0,
  51: 0.0,
  52: 0.0,
  53: 0.0,
  54: 0.0,
  55: 0.0,
  56: 0.0,
  57: 0.0,
  58: 0.0,
  59: 0.0,
  60: 0.0,
  61: 1.0,
  62: 0.0,
  63: 0.0,
  64: 0.0,
  65: 1.0,
  66: 1.0,
  67: 1.0,
  68: 1.0,
  69: 1.0,
  70: 1.0,
  71: 1.0,
  72: 1.0,
  73: 1.0,
  74: 1.0,
  75: 0.0,
  76: 0.0,
  77: 0.0,
  78: 0.0,
  79: 0.0,
  80: 0.0,
  81: 0.0,
  82: 0.0,
  83: 0.0,
  84: 0.0,
  85: 0.0,
  86: 0.0,
  87: 0.0,
  88: 0.0,
  89: 0.0,
  90: 0.0,
  91: 0.0,
  92: 0.0,
  93: 0.0,
  94: 0.0,
  95: 0.0,
  96: 0.0,
  97: 1.0,
  98: 1.0,
  99: 0.0,
  100: 0.0,
  101: 0.0,
  102: 0.0,
  103: 0.0,
  104: 0.0,
  105: 0.0,
  106: 0.0,
  107: 0.0,
  108: 0.0,
  109: 0.0,
  110: 0.0,
  111: 0.0,
  112: 0.0,
  113: 0.0,
  114: 0.0,
  115: 0.0,
  116: 0.0,
  117: 0.0,
  118: 0.0,
  119: 0.0,
  120: 0.0,
  121: 0.0,
  122: 0.0,
  123: 0.0,
  124: 0.0,
  125: 0.0,
  126: 0.0,
  127: 0.0,
  128: 0.0,
  129: 0.0,
  130: 0.0,
  131: 0.0,
  132: 0.0,
  133: 0.0,
  134: 0.0,
  135: 0.0,
  136: 0.0,
  137: 0.0,
  138: 0.0,
  139: 0.0,
  140: 0.0,
  141: 0.0,
  142: 0.0,
  143: 0.0,
  144: 0.0,
  145: 0.0,
  146: 0.0,
  147: 0.0,
  148: 1.0,
  149: 1.0,
  150: 0.0,
  151: 0.0,
  152: 1.0,
  153: 0.0,
  154: 0.0,
  155: 1.0,
  156: 0.0,
  157: 0.0,
  158: 1.0,
  159: 0.0,
  160: 0.0,
  161: 0.0,
  162: 1.0,
  163: 1.0,
  164: 1.0,
  165: 0.0,
  166: 0.0,
  167: 0.0,
  168: 0.0,
  169: 0.0,
  170: 0.0,
  171: 0.0,
  172: 0.0,
  173: 0.0,
  174: 0.0,
  175: 0.0,
  176: 0.0,
  177: 0.0,
  178: 0.0,
  179: 0.0,
  180: 0.0,
  181: 0.0,
  182: 1.0,
  183: 0.0,
  184: 0.0,
  185: 0.0,
  186: 0.0,
  187: 0.0,
  188: 0.0,
  189: 0.0,
  190: 0.0,
  191: 0.0,
  192: 0.0,
  193: 0.0,
  194: 0.0,
  195: 0.0,
  196: 0.0,
  197: 0.0,
  198: 0.0,
  199: 0.0,
  200: 1.0,
  201: 0.0,
  202: 0.0,
  203: 1.0,
  204: 0.0,
  205: 0.0,
  206: 0.0,
  207: 0.0,
  208: 0.0,
  209: 0.0,
  210: 0.0,
  211: 0.0,
  212: 0.0,
  213: 0.0,
  214: 0.0,
  215: 0.0,
  216: 0.0,
  217: 0.0,
  218: 0.0,
  219: 0.0,
  220: 0.0,
  221: 0.0,
  222: 0.0,
  223: 1.0,
  224: 1.0,
  225: 0.0,
  226: 0.0,
  227: 0.0,
  228: 0.0,
  229: 0.0,
  230: 0.0,
  231: 1.0,
  232: 1.0,
  233: 1.0,
  234: 0.0,
  235: 0.0,
  236: 0.0,
  237: 0.0,
  238: 0.0,
  239: 0.0},
 'dataset': {0: 'Safe',
  1: 'Safe',
  2: 'Safe',
  3: 'Safe',
  4: 'Safe',
  5: 'Safe',
  6: 'Safe',
  7: 'Safe',
  8: 'Safe',
  9: 'Safe',
  10: 'Safe',
  11: 'Safe',
  12: 'Safe',
  13: 'Safe',
  14: 'Safe',
  15: 'Safe',
  16: 'Safe',
  17: 'Safe',
  18: 'Safe',
  19: 'Safe',
  20: 'Safe',
  21: 'Safe',
  22: 'Safe',
  23: 'Safe',
  24: 'Safe',
  25: 'Safe',
  26: 'Safe',
  27: 'Safe',
  28: 'Safe',
  29: 'Safe',
  30: 'Safe',
  31: 'Safe',
  32: 'Safe',
  33: 'Safe',
  34: 'Safe',
  35: 'Safe',
  36: 'Safe',
  37: 'Safe',
  38: 'Safe',
  39: 'Safe',
  40: 'Safe',
  41: 'Safe',
  42: 'Safe',
  43: 'Safe',
  44: 'Safe',
  45: 'Safe',
  46: 'Safe',
  47: 'Safe',
  48: 'Safe',
  49: 'Safe',
  50: 'Safe',
  51: 'Safe',
  52: 'Safe',
  53: 'Safe',
  54: 'Safe',
  55: 'Safe',
  56: 'Safe',
  57: 'Safe',
  58: 'Safe',
  59: 'Safe',
  60: 'Safe',
  61: 'Safe',
  62: 'Safe',
  63: 'Safe',
  64: 'Safe',
  65: 'Safe',
  66: 'Safe',
  67: 'Safe',
  68: 'Safe',
  69: 'Safe',
  70: 'Safe',
  71: 'Safe',
  72: 'Safe',
  73: 'Safe',
  74: 'Safe',
  75: 'Safe',
  76: 'Safe',
  77: 'Safe',
  78: 'Safe',
  79: 'Safe',
  80: 'Safe',
  81: 'Safe',
  82: 'Safe',
  83: 'Safe',
  84: 'Safe',
  85: 'Safe',
  86: 'Safe',
  87: 'Safe',
  88: 'Safe',
  89: 'Safe',
  90: 'Safe',
  91: 'Safe',
  92: 'Safe',
  93: 'Safe',
  94: 'Safe',
  95: 'Safe',
  96: 'Safe',
  97: 'Safe',
  98: 'Safe',
  99: 'Safe',
  100: 'Safe',
  101: 'Safe',
  102: 'Safe',
  103: 'Safe',
  104: 'Safe',
  105: 'Safe',
  106: 'Safe',
  107: 'Safe',
  108: 'Safe',
  109: 'Safe',
  110: 'Safe',
  111: 'Safe',
  112: 'Safe',
  113: 'Safe',
  114: 'Safe',
  115: 'Safe',
  116: 'Safe',
  117: 'Safe',
  118: 'Safe',
  119: 'Safe',
  120: 'Safe',
  121: 'Safe',
  122: 'Safe',
  123: 'Safe',
  124: 'Safe',
  125: 'Safe',
  126: 'Safe',
  127: 'Safe',
  128: 'Safe',
  129: 'Safe',
  130: 'Safe',
  131: 'Safe',
  132: 'Safe',
  133: 'Safe',
  134: 'Safe',
  135: 'Safe',
  136: 'Safe',
  137: 'Safe',
  138: 'Safe',
  139: 'Safe',
  140: 'Safe',
  141: 'Safe',
  142: 'Safe',
  143: 'Safe',
  144: 'Safe',
  145: 'Safe',
  146: 'Safe',
  147: 'Safe',
  148: 'Safe',
  149: 'Safe',
  150: 'Safe',
  151: 'Safe',
  152: 'Safe',
  153: 'Safe',
  154: 'Safe',
  155: 'Safe',
  156: 'Safe',
  157: 'Safe',
  158: 'Safe',
  159: 'Safe',
  160: 'Safe',
  161: 'Safe',
  162: 'Safe',
  163: 'Safe',
  164: 'Safe',
  165: 'Safe',
  166: 'Safe',
  167: 'Safe',
  168: 'Safe',
  169: 'Safe',
  170: 'Safe',
  171: 'Safe',
  172: 'Safe',
  173: 'Safe',
  174: 'Safe',
  175: 'Safe',
  176: 'Safe',
  177: 'Safe',
  178: 'Safe',
  179: 'Safe',
  180: 'Safe',
  181: 'Safe',
  182: 'Safe',
  183: 'Safe',
  184: 'Safe',
  185: 'Safe',
  186: 'Safe',
  187: 'Safe',
  188: 'Safe',
  189: 'Safe',
  190: 'Safe',
  191: 'Safe',
  192: 'Safe',
  193: 'Safe',
  194: 'Safe',
  195: 'Safe',
  196: 'Safe',
  197: 'Safe',
  198: 'Safe',
  199: 'Safe',
  200: 'Safe',
  201: 'Safe',
  202: 'Safe',
  203: 'Safe',
  204: 'Safe',
  205: 'Safe',
  206: 'Safe',
  207: 'Safe',
  208: 'Safe',
  209: 'Safe',
  210: 'Safe',
  211: 'Safe',
  212: 'Safe',
  213: 'Safe',
  214: 'Safe',
  215: 'Safe',
  216: 'Safe',
  217: 'Safe',
  218: 'Safe',
  219: 'Safe',
  220: 'Safe',
  221: 'Safe',
  222: 'Safe',
  223: 'Safe',
  224: 'Safe',
  225: 'Safe',
  226: 'Safe',
  227: 'Safe',
  228: 'Safe',
  229: 'Safe',
  230: 'Safe',
  231: 'Safe',
  232: 'Safe',
  233: 'Safe',
  234: 'Safe',
  235: 'Safe',
  236: 'Safe',
  237: 'Safe',
  238: 'Safe',
  239: 'Safe'},
 'all_model': {0: 'llama3',
  1: 'llama3',
  2: 'llama3',
  3: 'llama3',
  4: 'llama3',
  5: 'llama3',
  6: 'gpt',
  7: 'gpt',
  8: 'gpt',
  9: 'llama3',
  10: 'llama3',
  11: 'llama3',
  12: 'llama3',
  13: 'llama3',
  14: 'llama3',
  15: 'gpt',
  16: 'gpt',
  17: 'gpt',
  18: 'llama3',
  19: 'llama3',
  20: 'llama3',
  21: 'gpt',
  22: 'gpt',
  23: 'gpt',
  24: 'llama3',
  25: 'llama3',
  26: 'llama3',
  27: 'gpt',
  28: 'gpt',
  29: 'gpt',
  30: 'llama3',
  31: 'llama3',
  32: 'llama3',
  33: 'gpt',
  34: 'gpt',
  35: 'gpt',
  36: 'gpt',
  37: 'gpt',
  38: 'gpt',
  39: 'llama3',
  40: 'llama3',
  41: 'llama3',
  42: 'llama3',
  43: 'llama3',
  44: 'llama3',
  45: 'gpt',
  46: 'gpt',
  47: 'gpt',
  48: 'llama3',
  49: 'llama3',
  50: 'llama3',
  51: 'gpt',
  52: 'gpt',
  53: 'gpt',
  54: 'llama3',
  55: 'llama3',
  56: 'llama3',
  57: 'gpt',
  58: 'gpt',
  59: 'gpt',
  60: 'gpt',
  61: 'gpt',
  62: 'gpt',
  63: 'gpt',
  64: 'gpt',
  65: 'gpt',
  66: 'llama3',
  67: 'llama3',
  68: 'llama3',
  69: 'gpt',
  70: 'gpt',
  71: 'gpt',
  72: 'gpt',
  73: 'gpt',
  74: 'gpt',
  75: 'llama3',
  76: 'llama3',
  77: 'llama3',
  78: 'llama3',
  79: 'llama3',
  80: 'llama3',
  81: 'llama3',
  82: 'llama3',
  83: 'llama3',
  84: 'llama3',
  85: 'llama3',
  86: 'llama3',
  87: 'gpt',
  88: 'gpt',
  89: 'gpt',
  90: 'gpt',
  91: 'gpt',
  92: 'gpt',
  93: 'gpt',
  94: 'gpt',
  95: 'gpt',
  96: 'llama3',
  97: 'llama3',
  98: 'llama3',
  99: 'gpt',
  100: 'gpt',
  101: 'gpt',
  102: 'gpt',
  103: 'gpt',
  104: 'gpt',
  105: 'gpt',
  106: 'gpt',
  107: 'gpt',
  108: 'llama3',
  109: 'llama3',
  110: 'llama3',
  111: 'llama3',
  112: 'llama3',
  113: 'llama3',
  114: 'gpt',
  115: 'gpt',
  116: 'gpt',
  117: 'gpt',
  118: 'gpt',
  119: 'gpt',
  120: 'llama3',
  121: 'llama3',
  122: 'llama3',
  123: 'llama3',
  124: 'llama3',
  125: 'llama3',
  126: 'llama3',
  127: 'llama3',
  128: 'llama3',
  129: 'llama3',
  130: 'llama3',
  131: 'llama3',
  132: 'gpt',
  133: 'gpt',
  134: 'gpt',
  135: 'gpt',
  136: 'gpt',
  137: 'gpt',
  138: 'gpt',
  139: 'gpt',
  140: 'gpt',
  141: 'llama3',
  142: 'llama3',
  143: 'llama3',
  144: 'llama3',
  145: 'llama3',
  146: 'llama3',
  147: 'gpt',
  148: 'gpt',
  149: 'gpt',
  150: 'llama3',
  151: 'llama3',
  152: 'llama3',
  153: 'llama3',
  154: 'llama3',
  155: 'llama3',
  156: 'gpt',
  157: 'gpt',
  158: 'gpt',
  159: 'llama3',
  160: 'llama3',
  161: 'llama3',
  162: 'llama3',
  163: 'llama3',
  164: 'llama3',
  165: 'llama3',
  166: 'llama3',
  167: 'llama3',
  168: 'gpt',
  169: 'gpt',
  170: 'gpt',
  171: 'llama3',
  172: 'llama3',
  173: 'llama3',
  174: 'llama3',
  175: 'llama3',
  176: 'llama3',
  177: 'gpt',
  178: 'gpt',
  179: 'gpt',
  180: 'gpt',
  181: 'gpt',
  182: 'gpt',
  183: 'llama3',
  184: 'llama3',
  185: 'llama3',
  186: 'llama3',
  187: 'llama3',
  188: 'llama3',
  189: 'llama3',
  190: 'llama3',
  191: 'llama3',
  192: 'gpt',
  193: 'gpt',
  194: 'gpt',
  195: 'gpt',
  196: 'gpt',
  197: 'gpt',
  198: 'gpt',
  199: 'gpt',
  200: 'gpt',
  201: 'llama3',
  202: 'llama3',
  203: 'llama3',
  204: 'gpt',
  205: 'gpt',
  206: 'gpt',
  207: 'llama3',
  208: 'llama3',
  209: 'llama3',
  210: 'gpt',
  211: 'gpt',
  212: 'gpt',
  213: 'gpt',
  214: 'gpt',
  215: 'gpt',
  216: 'gpt',
  217: 'gpt',
  218: 'gpt',
  219: 'gpt',
  220: 'gpt',
  221: 'gpt',
  222: 'gpt',
  223: 'gpt',
  224: 'gpt',
  225: 'llama3',
  226: 'llama3',
  227: 'llama3',
  228: 'llama3',
  229: 'llama3',
  230: 'llama3',
  231: 'llama3',
  232: 'llama3',
  233: 'llama3',
  234: 'gpt',
  235: 'gpt',
  236: 'gpt',
  237: 'gpt',
  238: 'gpt',
  239: 'gpt'},
 'response_type': {0: 'chosen',
  1: 'chosen',
  2: 'chosen',
  3: 'chosen',
  4: 'chosen',
  5: 'chosen',
  6: 'reject',
  7: 'reject',
  8: 'reject',
  9: 'reject',
  10: 'reject',
  11: 'reject',
  12: 'chosen',
  13: 'chosen',
  14: 'chosen',
  15: 'reject',
  16: 'reject',
  17: 'reject',
  18: 'reject',
  19: 'reject',
  20: 'reject',
  21: 'chosen',
  22: 'chosen',
  23: 'chosen',
  24: 'reject',
  25: 'reject',
  26: 'reject',
  27: 'chosen',
  28: 'chosen',
  29: 'chosen',
  30: 'chosen',
  31: 'chosen',
  32: 'chosen',
  33: 'reject',
  34: 'reject',
  35: 'reject',
  36: 'reject',
  37: 'reject',
  38: 'reject',
  39: 'reject',
  40: 'reject',
  41: 'reject',
  42: 'reject',
  43: 'reject',
  44: 'reject',
  45: 'reject',
  46: 'reject',
  47: 'reject',
  48: 'reject',
  49: 'reject',
  50: 'reject',
  51: 'reject',
  52: 'reject',
  53: 'reject',
  54: 'chosen',
  55: 'chosen',
  56: 'chosen',
  57: 'chosen',
  58: 'chosen',
  59: 'chosen',
  60: 'chosen',
  61: 'chosen',
  62: 'chosen',
  63: 'reject',
  64: 'reject',
  65: 'reject',
  66: 'chosen',
  67: 'chosen',
  68: 'chosen',
  69: 'reject',
  70: 'reject',
  71: 'reject',
  72: 'chosen',
  73: 'chosen',
  74: 'chosen',
  75: 'reject',
  76: 'reject',
  77: 'reject',
  78: 'chosen',
  79: 'chosen',
  80: 'chosen',
  81: 'chosen',
  82: 'chosen',
  83: 'chosen',
  84: 'chosen',
  85: 'chosen',
  86: 'chosen',
  87: 'reject',
  88: 'reject',
  89: 'reject',
  90: 'chosen',
  91: 'chosen',
  92: 'chosen',
  93: 'chosen',
  94: 'chosen',
  95: 'chosen',
  96: 'chosen',
  97: 'chosen',
  98: 'chosen',
  99: 'reject',
  100: 'reject',
  101: 'reject',
  102: 'reject',
  103: 'reject',
  104: 'reject',
  105: 'chosen',
  106: 'chosen',
  107: 'chosen',
  108: 'chosen',
  109: 'chosen',
  110: 'chosen',
  111: 'reject',
  112: 'reject',
  113: 'reject',
  114: 'chosen',
  115: 'chosen',
  116: 'chosen',
  117: 'reject',
  118: 'reject',
  119: 'reject',
  120: 'reject',
  121: 'reject',
  122: 'reject',
  123: 'reject',
  124: 'reject',
  125: 'reject',
  126: 'reject',
  127: 'reject',
  128: 'reject',
  129: 'reject',
  130: 'reject',
  131: 'reject',
  132: 'chosen',
  133: 'chosen',
  134: 'chosen',
  135: 'chosen',
  136: 'chosen',
  137: 'chosen',
  138: 'reject',
  139: 'reject',
  140: 'reject',
  141: 'chosen',
  142: 'chosen',
  143: 'chosen',
  144: 'reject',
  145: 'reject',
  146: 'reject',
  147: 'reject',
  148: 'reject',
  149: 'reject',
  150: 'chosen',
  151: 'chosen',
  152: 'chosen',
  153: 'reject',
  154: 'reject',
  155: 'reject',
  156: 'reject',
  157: 'reject',
  158: 'reject',
  159: 'reject',
  160: 'reject',
  161: 'reject',
  162: 'reject',
  163: 'reject',
  164: 'reject',
  165: 'chosen',
  166: 'chosen',
  167: 'chosen',
  168: 'chosen',
  169: 'chosen',
  170: 'chosen',
  171: 'chosen',
  172: 'chosen',
  173: 'chosen',
  174: 'chosen',
  175: 'chosen',
  176: 'chosen',
  177: 'chosen',
  178: 'chosen',
  179: 'chosen',
  180: 'chosen',
  181: 'chosen',
  182: 'chosen',
  183: 'chosen',
  184: 'chosen',
  185: 'chosen',
  186: 'reject',
  187: 'reject',
  188: 'reject',
  189: 'chosen',
  190: 'chosen',
  191: 'chosen',
  192: 'reject',
  193: 'reject',
  194: 'reject',
  195: 'reject',
  196: 'reject',
  197: 'reject',
  198: 'chosen',
  199: 'chosen',
  200: 'chosen',
  201: 'chosen',
  202: 'chosen',
  203: 'chosen',
  204: 'chosen',
  205: 'chosen',
  206: 'chosen',
  207: 'reject',
  208: 'reject',
  209: 'reject',
  210: 'chosen',
  211: 'chosen',
  212: 'chosen',
  213: 'chosen',
  214: 'chosen',
  215: 'chosen',
  216: 'reject',
  217: 'reject',
  218: 'reject',
  219: 'reject',
  220: 'reject',
  221: 'reject',
  222: 'chosen',
  223: 'chosen',
  224: 'chosen',
  225: 'chosen',
  226: 'chosen',
  227: 'chosen',
  228: 'reject',
  229: 'reject',
  230: 'reject',
  231: 'reject',
  232: 'reject',
  233: 'reject',
  234: 'chosen',
  235: 'chosen',
  236: 'chosen',
  237: 'reject',
  238: 'reject',
  239: 'reject'}}
metric_ds = pd.DataFrame.from_dict(metric_ds)

# Assuming `metric_ds` is already defined
# Filter data for the two models 'llama3' and 'gpt'
filtered_data = metric_ds[metric_ds['all_model'].isin(['llama3', 'gpt'])]
filtered_data = filtered_data[filtered_data['dataset'] == 'Safe']

# Group data for each metric
grouped_popularity = filtered_data.groupby(['all_model', 'response_type'])['popularity'].mean().unstack()
grouped_plausibility = filtered_data.groupby(['all_model', 'response_type'])['plausibility'].mean().unstack()
grouped_offensive = filtered_data.groupby(['all_model', 'response_type'])['offensive?'].mean().unstack()
grouped_cheated = filtered_data.groupby(['all_model', 'response_type'])['cheated?'].mean().unstack()

# Set up the figure and axes
fig, axes = plt.subplots(1, 4, figsize=(5, 2.25))

# Define bar width
bar_width = 0.35
x_labels = grouped_popularity.index

# Custom color map and hatching patterns
colors = {"chosen": "#4563a5", "reject": "#cd2428"}  # Blue and Orange
hatches = {"chosen": "///", "reject": ""}

# Plot each metric
for ax, (data, title) in zip(
    axes,
    [
        (grouped_popularity, "Applicability"),
        (grouped_plausibility, "Plausible?"),
        (grouped_offensive, "Harmful?"),
        (grouped_cheated, "Overfit?"),
    ],
):
    x = range(len(data.index))
    bars_chosen = ax.bar(
        x, data['chosen'], width=bar_width, color=colors['chosen'], hatch=hatches['chosen'], label="Chosen", align='center'
    )
    bars_reject = ax.bar(
        [i + bar_width for i in x], data['reject'], width=bar_width, color=colors['reject'], hatch=hatches['reject'], label="Rejected", align='center'
    )

    ax.set_title(title)
    ax.set_xticks([i + bar_width / 2 for i in x])
    ax.set_xticklabels(['GPT-4', 'L-405B'], rotation=35)
    ax.set_yticks([0.0, 0.50, 1.0] if title in {'Harmful?', 'Overfit?', 'Plausible?'} else [0.0, 2.50, 5.0])

# Add legend at the bottom
handles = [
    Patch(facecolor=colors['chosen'], edgecolor='black', hatch='///', label="Chosen Persona"),
    Patch(facecolor=colors['reject'], edgecolor='black', hatch=hatches['reject'], label="Rejected Persona")
]
fig.legend(handles=handles, loc="lower center", ncol=2)

# Adjust layout
plt.tight_layout()  # Leave space for the legend
plt.subplots_adjust(bottom=0.375)

# Save the plot
plt.savefig('inference_data/persona_qual.pdf', format='pdf')

# =============================== FIGURE 6 ===============================

baseline_p = [3.0, 5.0, 5.0, 3.0, 3.0, 4.0, 4.0, 3.0, 4.0, 5.0, 1.0, 2.0, 4.0, 3.0, 3.0, 5.0, 5.0, 4.0, 5.0, 1.0, 5.0, 5.0, 2.0, 5.0, 5.0, 1.0, 5.0, 1.0, 5.0, 1.0, 1.0, 1.0, 1.0, 2.0, 1.0, 5.0, 5.0, 4.0, 3.0, 1.0, 3.0, 3.0, 2.0, 5.0, 1.0, 4.0, 3.0, 4.0, 4.0, 3.0, 1.0, 5.0, 1.0, 2.0, 5.0, 1.0, 1.0, 5.0, 4.0, 3.0, 3.0, 3.0, 1.0, 1.0, 2.0, 1.0, 1.0, 3.0, 1.0, 1.0, 3.0, 5.0]
baseline_p2 = [4.0, 4.0, 3.0, 5.0, 2.0, 3.0, 5.0, 1.0, 5.0, 5.0, 4.0, 5.0, 4.0, 5.0, 3.0, 3.0, 3.0, 3.0, 4.0, 5.0, 4.0, 4.0, 5.0, 3.0, 5.0, 5.0, 4.0, 3.0, 3.0, 3.0, 4.0, 4.0, 4.0, 5.0, 5.0, 5.0, 3.0, 2.0, 2.0, 1.0, 3.0, 3.0, 1.0, 1.0, 3.0, 3.0, 3.0, 3.0, 1.0, 1.0, 3.0, 3.0, 4.0, 4.0, 3.0, 1.0, 1.0, 1.0, 4.0, 3.0, 3.0, 2.0, 2.0, 1.0, 5.0, 1.0, 5.0, 1.0, 1.0, 5.0, 2.0, 3.0]

baseline_a = [5.0, 5.0, 5.0, 4.0, 4.0, 4.0, 4.0, 3.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 2.0, 5.0, 2.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 2.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0]
baseline_a2 = [5.0, 5.0, 4.0, 5.0, 5.0, 4.0, 2.0, 2.0, 5.0, 5.0, 5.0, 5.0, 4.0, 4.0, 3.0, 3.0, 3.0, 2.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 2.0, 2.0, 4.0, 3.0, 4.0, 5.0, 5.0, 5.0, 4.0, 4.0, 4.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 4.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 3.0, 2.0, 3.0, 3.0, 3.0, 3.0, 5.0, 5.0, 3.0, 5.0, 5.0, 1.0, 5.0, 5.0, 5.0]

ours_a = [5.0, 5.0, 3.0, 4.0, 2.0, 4.0, 5.0, 3.0, 4.0, 5.0, 5.0, 5.0, 4.0, 3.0, 5.0, 3.0, 3.0, 3.0, 5.0, 4.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 2.0, 4.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 3.0, 5.0, 3.0, 5.0, 5.0, 3.0, 3.0, 4.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 4.0, 3.0, 5.0]
ours_a2 = [5.0, 4.0, 5.0, 5.0, 5.0, 5.0, 3.0, 2.0, 3.0, 5.0, 5.0, 5.0, 4.0, 4.0, 4.0, 3.0, 4.0, 1.0, 4.0, 3.0, 2.0, 3.0, 3.0, 5.0, 2.0, 2.0, 4.0, 3.0, 3.0, 3.0, 1.0, 4.0, 5.0, 5.0, 4.0, 2.0, 5.0, 5.0, 5.0, 5.0, 4.0, 4.0, 5.0, 4.0, 4.0, 5.0, 5.0, 5.0, 5.0, 1.0, 5.0, 2.0, 4.0, 4.0, 5.0, 5.0, 5.0, 4.0, 2.0, 2.0, 3.0, 3.0, 4.0, 2.0, 3.0, 4.0, 5.0, 2.0, 1.0, 4.0, 3.0, 5.0]

ours_p = [3.0, 5.0, 3.0, 3.0, 4.0, 4.0, 4.0, 4.0, 4.0, 5.0, 5.0, 4.0, 4.0, 3.0, 4.0, 4.0, 4.0, 3.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 1.0, 5.0, 5.0, 4.0, 1.0, 1.0, 5.0, 2.0, 4.0, 5.0, 4.0, 5.0, 4.0, 5.0, 4.0, 3.0, 3.0, 5.0, 5.0, 4.0, 5.0, 5.0, 5.0, 4.0, 4.0, 4.0, 3.0, 4.0, 5.0, 5.0, 2.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 3.0, 1.0, 5.0, 5.0, 3.0, 5.0, 5.0]
ours_p2 = [3.0, 5.0, 5.0, 5.0, 5.0, 4.0, 5.0, 2.0, 3.0, 5.0, 4.0, 5.0, 5.0, 5.0, 3.0, 4.0, 4.0, 2.0, 4.0, 4.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 3.0, 3.0, 3.0, 5.0, 4.0, 4.0, 5.0, 5.0, 5.0, 2.0, 2.0, 2.0, 3.0, 3.0, 3.0, 4.0, 5.0, 5.0, 3.0, 4.0, 3.0, 3.0, 1.0, 3.0, 1.0, 4.0, 3.0, 4.0, 3.0, 5.0, 1.0, 5.0, 4.0, 5.0, 2.0, 2.0, 2.0, 5.0, 1.0, 5.0, 1.0, 5.0, 3.0, 1.0, 5.0]

# Function to calculate confidence intervals
def bootstrap_confidence_interval(data, confidence=0.95, n_bootstraps=10000):
    bootstrapped_means = []
    for _ in range(n_bootstraps):
        resample = np.random.choice(data, size=len(data), replace=True)
        bootstrapped_means.append(np.mean(resample))
    lower_bound = np.percentile(bootstrapped_means, (1 - confidence) / 2 * 100)
    upper_bound = np.percentile(bootstrapped_means, (1 + confidence) / 2 * 100)
    mean = np.mean(bootstrapped_means)
    return mean, mean - lower_bound, upper_bound - mean

# Compute means and CIs for each group
mean_baseline_p, ci_lower_baseline_p, ci_upper_baseline_p = bootstrap_confidence_interval(baseline_p)
mean_ours_p, ci_lower_ours_p, ci_upper_ours_p = bootstrap_confidence_interval(ours_p)
# mean_sanity_p, ci_lower_sanity_p, ci_upper_sanity_p = bootstrap_confidence_interval(sanity_p)

mean_baseline_a, ci_lower_baseline_a, ci_upper_baseline_a = bootstrap_confidence_interval(baseline_a)
mean_ours_a, ci_lower_ours_a, ci_upper_ours_a = bootstrap_confidence_interval(ours_a)
# mean_sanity_a, ci_lower_sanity_a, ci_upper_sanity_a = bootstrap_confidence_interval(sanity_a)

# Bar chart with confidence intervals
x_labels = ['DPO', r'$\mathrm{PT}_{\mathrm{DPO}}$']
fig, axs = plt.subplots(1, 4, figsize=(6, 2.5))


# Plot baseline_p vs ours_p
axs[0].bar(x_labels, [mean_baseline_p, mean_ours_p],
           yerr=[[ci_lower_baseline_p, ci_lower_ours_p], [ci_upper_baseline_p, ci_upper_ours_p]],
           capsize=5, color=['#f27274', '#72b0f2'], hatch=['', ''])
axs[0].set_title('Person. (BT)')
axs[0].set_ylabel('Average Likert Score')
axs[0].tick_params(axis='x', labelsize=12)

# Plot baseline_a vs ours_a
axs[1].bar(x_labels, [mean_baseline_a, mean_ours_a],
           yerr=[[ci_lower_baseline_a, ci_lower_ours_a], [ci_upper_baseline_a, ci_upper_ours_a]],
           capsize=5, color=['#f27274', '#72b0f2'], hatch=['', ''])
axs[1].set_title('Answer. (BT)')
axs[1].set_ylabel('')
axs[1].tick_params(axis='x', labelsize=12)

# Compute means and CIs for each group
mean_baseline_p, ci_lower_baseline_p, ci_upper_baseline_p = bootstrap_confidence_interval(baseline_p2)
mean_ours_p, ci_lower_ours_p, ci_upper_ours_p = bootstrap_confidence_interval(ours_p2)
# mean_sanity_p, ci_lower_sanity_p, ci_upper_sanity_p = bootstrap_confidence_interval(sanity_p)

mean_baseline_a, ci_lower_baseline_a, ci_upper_baseline_a = bootstrap_confidence_interval(baseline_a2)
mean_ours_a, ci_lower_ours_a, ci_upper_ours_a = bootstrap_confidence_interval(ours_a2)
# mean_sanity_a, ci_lower_sanity_a, ci_upper_sanity_a = bootstrap_confidence_interval(sanity_a)


axs[2].bar(x_labels, [mean_baseline_p, mean_ours_p],
           yerr=[[ci_lower_baseline_p, ci_lower_ours_p], [ci_upper_baseline_p, ci_upper_ours_p]],
           capsize=5, color=['#f27274', '#72b0f2'], hatch=['', ''])
axs[2].set_title('Person. (HHH)')
axs[2].tick_params(axis='x', labelsize=12)

# Plot baseline_a vs ours_a
axs[3].bar(x_labels, [mean_baseline_a, mean_ours_a],
           yerr=[[ci_lower_baseline_a, ci_lower_ours_a], [ci_upper_baseline_a, ci_upper_ours_a]],
           capsize=5, color=['#f27274', '#72b0f2'], hatch=['', ''])
axs[3].set_title('Answer. (HHH)')
axs[3].set_ylabel('')
axs[3].tick_params(axis='x', labelsize=12)

plt.tight_layout()
plt.savefig('generation_data/human_qual2.pdf', format='pdf')

==> scripts/acronym_clear.sh <==
sed -i '.bak' 's/LLM/\\mm{}/g' */sections/*.tex
sed -i '.bak' 's/CLIP/\\abr{clip}/g' */sections/*.tex
sed -i '.bak' 's/AI/\\abr{ai}/g' */sections/*.tex
sed -i '.bak' 's/NLP/\\abr{nlp}/g' */sections/*.tex
sed -i '.bak' 's/API/\\abr{api}/g' */sections/*.tex
sed -i '.bak' 's/QB/\\qb{}/g' */sections/*.tex
sed -i '.bak' 's/QA/\\abr{qa}/g' */sections/*.tex
sed -i '.bak' 's/QANTA/\\abr{qanta}/g' */sections/*.tex


==> scripts/rscript_if_ne.sh <==
#!/bin/bash -e

PYCOMMAND=python
if hash pythonw 2>/dev/null; then
    VERSION=`pythonw -c 'import platform; major, minor, patch = platform.python_version_tuple(); print(major);'`
    if [ $VERSION -eq 3 ]; then
        PYCOMMAND=pythonw
    else
        if hash python3 2>/dev/null; then
           PYCOMMAND=python3
        fi
    fi
else
    if hash python3 2>/dev/null; then
        PYCOMMAND=python3
    else
        PYCOMMAND=python
    fi
fi

echo $1
echo `which $PYCOMMAND`

if [ -f $1/figures.R ]; then
        echo "Running R"
        Rscript $1/figures.R
else
        echo "No RScripts!"
fi

if [ -f $1/figures.py ]; then
        echo "Running $PYCOMMAND"
        $PYCOMMAND $1/figures.py
else
        echo "No Python scripts!"
fi


==> scripts/style-check.py <==
#!/usr/bin/env python3

import re
import sys
import glob
import os

from collections import defaultdict

gedit_mode = "-g" in sys.argv
if gedit_mode:
    sys.argv.remove("-g")

verbose = "-v" in sys.argv
if verbose:
    sys.argv.remove("-v")
    print("Entering verbobose mode")

override_rule_paths = None
if "-r" in sys.argv:
    idx = sys.argv.index("-r")
    sys.argv.pop(idx)
    param = os.path.abspath(sys.argv.pop(idx))
    if os.path.isdir(param):
        override_rule_paths = [os.path.join(param, f) for f in os.listdir(param)]
    elif os.path.isfile(param):
        override_rule_paths = [param]
    else:
        raise ValueError("Invalid rule path specified.")

exit_status = 0
ignored_commands = set("ref href url input bibliography cite nocite cline newcommand includegraphics begin end label jbgcomment ignore comment cmidrule".split())

censored_phrases = defaultdict(dict)

censored_phrases["cite"] = {
    re.compile(r'\.~?\\cite'): "~\\cite{} should precede the period.",
    re.compile(r'[a-zA-Z]+\s+\\cite[p]?\{.*\}'): "Missing non-breaking space before cite",
    re.compile(r'\b(from|in|and|with|see)[~ ]+\\cite[p]*\{}'): "Don't cite in the sentence as 'in [x]', cites are not nouns. Prefer: Smith et al.~\\cite{...} show ... .",
    re.compile(r'[^\.\n]\n\n'): "paragraphs should end with a sentence end",
    re.compile(r'(Table|Figure|Section)[ \n]\\ref'): "Table, Figure, and Section refs should have a non-breaking space",
    re.compile(r'(table|figure|section)~\\ref'): "Table, Figure, and Section refs should be capitalized",
    re.compile(r'\\url\{(?!http|ftp|rtsp|mailto)'): "~\\url{} should start with http:// (or ftp or rtsp or maybe mailto)."
}

censored_phrases["comment"] = {
    re.compile(r'[0-9]%'): "a percent following a number is rarely an intended comment."
}

path_list = override_rule_paths if override_rule_paths else glob.glob("scripts/style-check/*")

for rule_file in path_list:
    if os.path.isfile(rule_file) and not rule_file.endswith("~"):
        with open(rule_file, "r") as file:
            for lnnum, line in enumerate(file, start=1):
                parts = line.split("%", 1)
                if len(parts) > 1:
                    expression, reason = parts[0].rstrip(), parts[1].strip()
                    try:
                        regex = None
                        if reason.startswith("syntax"):
                            regex = re.compile(expression)
                        elif reason.startswith("capitalize"):
                            regex = re.compile(r"\b" + expression + r"\b")
                        elif reason.startswith("phrase"):
                            regex = re.compile(r"\b" + re.sub(r" +", r"\\s+", expression) + r"\b", re.IGNORECASE)
                        elif reason.startswith("spelling"):
                            regex = re.compile(r"\b" + expression + r"\b", re.IGNORECASE)
                        elif reason.startswith("ignoredcommand"):
                            ignored_commands.add(expression)
                        else:
                            print(f"Warning: No class specified for {expression} at {rule_file}:{lnnum}")
                            regex = re.compile(r"\b" + expression + r"\b")
                        if regex:
                            censored_phrases["rest"][regex] = f"{reason} (matched '{expression}' in {rule_file}:{lnnum})"
                    except re.error as e:
                        print(f"Error in {rule_file}:{lnnum}: {e}", file=sys.stderr)
                        sys.exit(1)
            if verbose:
                print("Read %i rules from %s" % (lnnum, rule_file))

de_comment = re.compile(r"(([^\\]%.*)|(^%.*))$")
de_command = re.compile(r"(~?\\\\(" + "|".join(ignored_commands) + r")(\[[^\]]*\])?\{[^{}]*\})")
de_verb = re.compile(r"\\\\verb(.)[^\1]*\1")
de_math = re.compile(r"[^\\]\\$.*[^\\]\\$|^\\$.*[^\\]\\$")

if verbose:
    print("Rules: ")
    for rule_set in censored_phrases:
        print("    %s (%i): %s" % (rule_set, len(censored_phrases[rule_set]), " ".join(list(censored_phrases[rule_set].values())[:10])))

def do_cns(line, file, linenum, phra_hash):
    for regex, reason in phra_hash.items():
        match = regex.search(line)
        if match:
            print(f"{file}:{linenum}:{' ' if gedit_mode else ''}{match.start()+1}: {line.strip()} ({match.group()})")
            global exit_status
            exit_status = 1
            if verbose and reason:
                print("  ", reason)
                phra_hash[regex] = None

input_files = [f for f in sys.argv[1:] if os.path.exists(f)]
for file in input_files:
    with open(file, "r") as f:
        lines = f.readlines()
    in_comment, in_verbatim, in_equation = False, False, False
    for i, line in enumerate(lines):
        do_cns(line, file, i + 1, censored_phrases["comment"])
        line = re.sub(de_comment, "", line)
        if "\\begin{comment}" in line:
            in_comment = True
        elif "\\end{comment}" in line:
            in_comment = False
        if "\\begin{verbatim}" in line:
            in_verbatim = True
        elif "\\end{verbatim}" in line:
            in_verbatim = False
        if "\\begin{equation}" in line:
            in_equation = True
        elif "\\end{equation}" in line:
            in_equation = False
        if not (in_comment or in_verbatim or in_equation):
            do_cns(line, file, i + 1, censored_phrases["cite"])
            line = re.sub(de_command, "~", line)
            line = re.sub(de_verb, "~", line)
            line = re.sub(de_math, "~", line)
            do_cns(line, file, i + 1, censored_phrases["rest"])

sys.exit(exit_status)

